Revisiting the electromagnetic perspective on the black hole mass distribution

Gravitational wave (GW) detections have opened a new window into our Universe, offering unprecedented insights into stellar-mass black holes (BHs), while electromagnetic (EM) searches provide a complementary perspective. Previous EM studies suggested a mass gap between the most massive neutron stars (NSs) and the least massive BHs, based on 20 BH mass measurements. This gap does not appear in GW observations. Here, we compile an updated sample of 40 BHs with known masses from X-ray binaries, inert BH binary systems, and one microlensing event, doubling the previous EM sample. Using a hierarchical Bayesian framework, we fit four parametric models of increasing flexibility to constrain the observed BH mass distribution. Across all models, we find a dominant component at $5-10\rm M_\odot$, encompassing about half of the systems. This peak is well described by a Gaussian with $\mu= 8.2_{-0.5}^{+0.5}\rm M_\odot$ and $\sigma=2.6_{-0.4}^{+0.5}\rm M_\odot$. Below $5\rm M_\odot$, the BH mass distribution declines smoothly and shows no evidence for a sharp NS-BH mass gap. Instead, we observe a dearth of BHs, populated by several systems, agreeing with GW observations. At higher masses, the distribution decreases gradually and hints at a secondary high-mass component dominated by BHs from sub-solar metallicity stars; however, the current sample is too small to constrain its shape. Simple functional forms, like power-law or Gaussian functions, struggle to reproduce the main BH component and the low- and high-mass tails simultaneously. BH mass measurements from EM observations are challenging, and the total number of BHs from EM observations remains rather small, making any conclusions inherently uncertain. As our analysis considers present-day, not birth, masses of BHs, future studies need to disentangle metallicity, spin, and evolutionary channels to constrain the birth mass distribution of BHs.

==> rm_latex_aux_files.sh <==
#!/usr/bin/env bash

rm *.log
rm *.out
rm *.aux
rm *.bbl
rm *.blg
rm *.fls
rm *.fdb_latexmk
rm *.synctex.gz
